End-to-end Compositional Verification of Program Safety through Verified and Verifying Compilation

Program safety (i.e., absence of undefined behaviors) is critical for correct operation of computer systems. It is usually verified at the source level (e.g., by separation logics) and preserved to the target by verified compilers (e.g., CompCert), thereby achieving end-to-end verification of safety. However, modern safe programming languages like Rust pose new problems in achieving end-to-end safety. Because not all functionalities can be implemented in the safe language, mixing safe and unsafe modules is needed. Therefore, verified compilation must preserve a modular notion of safety which can be composed at the target level. Furthermore, certain classes of errors (e.g., memory errors) are automatically excluded by verifying compilation (e.g., borrow checking) for modules written in safe languages. As a result, verified compilation needs to cooperate with verifying compilation to ensure end-to-end safety. To address the above problems, we propose a modular and generic definition of safety called open safety based on program semantics described as open labeled transition systems (LTS). Open safety is composable at the boundary of modules and can be modularly preserved by verified compositional compilation. Those properties enable separate verification of safety for heterogeneous modules and composition of the safety results at the target level. Open safety can be generalized to partial safety (i.e., only a certain class of errors can occur). By this we formalized the correctness of verifying compilation as derivation of total safety from partial safety. We demonstrate how our framework can combine verified and verifying compilation by developing a verified compiler for an ownership language (called Owlang) inspired by Rust. We evaluate our approach on the compositional safety verification using a hash map implemented by Owlang and C.

==> examples/ideas/buckets.c <==
#include<stdlib.h>

/* buks.c */
typedef void* List_ptr; // bucket type
typedef List_ptr* HashMap; // buckets array
typedef unsigned int uint;
#define N 10 // number of buckets
// external functions implemented in Owlang
extern List_ptr find_process(List_ptr, int);
extern uint hash(int, uint);

List_ptr* find_bucket(HashMap hmap, int k){
  uint index = hash(k, N);
  return &(hmap[index]);
}

void hmap_process(HashMap hmap, int k){
  List_ptr* buk = find_bucket(hmap, k);
  if(*buk != NULL)//bucket is initialized
    *buk = find_process(*buk, k);
}

int* process(int* v){
    *v ^= 42; return v;
}


==> examples/ideas/div_test.c <==
/* M_1 */
const int d = 10;
int* foo(){ return &d;}
int main(){
  int* p = foo();
  int r = div(42, &d);
  if (d != 0 && p == &d)
      r = 23/(*p);
  return r;
}
/* M_2 */
int div(int a, int *b){
  return a/(*b);
}   

==> examples/ideas/div_test_ir.c <==
/* M_1 */
const int d = 10;
int* foo(){ return &d;}
int main(){
  int* p = foo();
  int r = div(42, &d);
  if (p==&d)//eliminate d!=0
      r = 23/(*p);
  return r;
}
/* M_2 */
int div(int a, int *b){
  return a/(*b);
}

==> examples/intro/process.rs <==
/* process.rs */
extern fn encrypt(m: Box<i32>) 
-> Box<i32>

fn process(m: Box<i32>) -> Box<i32> {
    return encrypt(m); }

==> examples/preservation/div.c <==
const int d = 10;
void foo(int*);
int div(int *p){
 foo(&d);  
 if(d!=0 && p==&d)
   return 42/(*p);
 else return -1;
}

==> examples/preservation/div_opt.c <==
const int d = 10;
void foo(int*);
int div(int *p){
 foo(&d);
 if (p==&d)
   return 42/(*p);
 else return -1;
}
